Standard Model Higgs Combination from CMS with up to 1.7 fb-1 of data

The combination is presented of searches for a standard model (SM) Higgs boson in eight decay modes: H->gamma,gamma, H->tau,tau, H->bb, H->WW->2l2nu, H->ZZ->4l, H->ZZ->2l2tau, H->ZZ->2l2nu, and H->ZZ->2l2q. The searches were performed by the CMS Collaboration using 1.1-1.7 fb-1 of integrated luminosity, depending on the analysis. No excess compatible with a SM Higgs signal has been observed; the largest excursion of the observed data from the expected background has a probability of 0.4 after taking into account the look-elsewhere effect. The SM Higgs boson is excluded at 95% C.L. in three mass ranges 145-216, 226-288, and 310-400 GeV/c2, while the expected exclusion range is 130-440 GeV/c2.

==> make.sh <==
#!/bin/bash

name='mbluj_Higgs_Combination_CMS_HCP2011'

i=0
while [ ${i} -le 3 ]; do
 latex ${name}.tex; 
 i=$(( ${i} +1 ));
done 

dvips -t a4 -Ppdf ${name}.dvi -o - | ps2pdf -sPAPERSIZE=a4 - ${name}.pdf

exit

